OGLE-ing the Magellanic System: Stellar populations in the Magellanic Bridge

We report the discovery of a young stellar bridge, that forms a continuous connection between the Magellanic Clouds. This finding is based on number density maps for stellar populations found in data gathered by OGLE-IV, that fully cover over 270 deg^2 of the sky in the Magellanic Bridge area. This is the most extensive optical survey of this region up to date. We find that the young population is present mainly in the western half of the MBR, which, together with the newly discovered young population in the eastern Bridge, form a continuous stream of stars connecting both galaxies along Dec ~ -73.5 deg. The young population distribution is clumped, with one of the major densities close to the SMC, and the other, fairly isolated and located approximately mid-way between the Clouds, which we call the OGLE island. These overdensities are well matched by HI surface density contours, although the newly found young population in the eastern Bridge is offset by ~2 deg north from the highest HI density contour. We observe a continuity of red clump stars between the Magellanic Clouds, which represent an intermediate-age population. Red clump stars are present mainly in the southern and central parts of the Magellanic Bridge, below its gaseous part, and their presence is reflected by a strong deviation from the radial density profiles of the two galaxies. This may indicate either a tidal stream of stars, or that the stellar halos of the two galaxies overlap. On the other hand, we do not observe such an overlap within an intermediate-age population represented by the top of the red giant branch and the asymptotic giant branch stars. We also see only minor mixing of the old populations of the Clouds in the southern part of the Bridge, represented by the lowest part of the red giant branch.

==> anc/table2.dat <==
# Skowron D. M. et al. 2014 -- Table 2
# Stellar populations in the Magellanic Bridge (OGLE-IV)
# http://arxiv.org/abs/1405.????
#
#  1      2        3       4         5    6    7      8     9
# R.A.   Dec       l       b        YP   RC RGBtop RGBmid RGBlow
# [h]   [deg]    [deg]   [deg]             [stars/sqdeg]
#
1.3007 -77.937  301.145 -39.099     26   279    50   536   418
1.3171 -76.661  300.848 -40.355     45   773    65   851   698
1.3299 -75.385  300.545 -41.612    253  2448   185  2530  2111
1.3398 -74.109  300.234 -42.867   3902  4974   299  4820  3913
1.3615 -79.988  301.289 -37.044      7   171    48   301   211
1.3661 -66.440  298.154 -50.404      1    52    -5    85   150
1.3673 -65.157  297.759 -51.663     -1    69    11    82   155
1.3679 -63.874  297.346 -52.921      7    44     7    57    99
1.3759 -78.710  300.997 -38.301     14   204    43   317   297
1.3865 -77.432  300.698 -39.558     30   532    54   673   636
1.3942 -76.155  300.393 -40.814    103  1148   121  1282  1049
1.3998 -74.878  300.081 -42.070    434  2926   212  2605  2383
1.4038 -73.601  299.760 -43.325   8423  4626   332  4139  3547
1.4074 -64.645  297.188 -52.114      1    42    43    57    83
1.4085 -65.928  297.600 -50.857     10    63     9   100   172
1.4093 -67.209  297.994 -49.601      3   143    26   210   182
1.4459 -64.130  296.607 -52.562      1    21    10    42   106
1.4491 -65.414  297.037 -51.306     -1   -16   -13    16    27
1.4522 -66.696  297.448 -50.051     -2    67    30   129   133
1.4615 -79.478  300.854 -37.504      0   159    22   249   304
1.4639 -73.090  299.279 -43.779   8668  4118   296  3331  2934
1.4643 -78.200  300.553 -38.760     48   171    29   262   219
1.4652 -74.367  299.610 -42.525   1908  3352   223  2885  2414
1.4656 -76.922  300.246 -40.015     33   560    76   783   710
1.4658 -75.644  299.932 -41.271     91  1635   134  1586  1404
1.4829 -63.612  296.014 -53.009      7    72     7    95    58
1.4880 -64.896  296.464 -51.754      4    16    11    24    59
1.4932 -66.179  296.892 -50.500     -6    21    -9     2    89
1.4985 -67.460  297.302 -49.246     -2   103    25    86   144
1.5039 -68.740  297.694 -47.992     16   439    33   467   442
1.5093 -70.019  298.073 -46.739    110  1515   153  1277  1219
1.5149 -71.297  298.438 -45.485    314  2897   245  2220  2055
1.5205 -72.574  298.791 -44.233   1951  3602   284  2860  2733
1.5253 -64.377  295.880 -52.199      6    66    -5    24    62
1.5263 -73.852  299.134 -42.979   3143  2533   169  2859  2224
1.5324 -75.129  299.466 -41.726    166  1883   122  1897  1523
1.5325 -65.659  296.326 -50.947      0    26    -9   -17   -19
1.5387 -76.406  299.789 -40.472     37   848    79  1047   854
1.5400 -66.941  296.752 -49.693      9    45    23    45    64
1.5453 -77.684  300.105 -39.217     18   401    44   606   468
1.5478 -68.221  297.161 -48.440     15   279    21   210   277
1.5523 -78.962  300.413 -37.962      5   238    48   286   322
1.5559 -69.500  297.554 -47.188     38   683    56   634   634
1.5612 -63.854  295.285 -52.643     -2    36    23    54   181
1.5646 -70.778  297.932 -45.936    165  2100   158  1623  1508
1.5702 -65.137  295.750 -51.391      7    69    24    64    73
1.5738 -72.055  298.297 -44.684    678  2907   266  2382  2153
1.5796 -66.419  296.194 -50.139      6    69    13    49    34
1.5837 -73.332  298.650 -43.432   3492  2653   241  2459  2145
1.5896 -67.699  296.619 -48.887      3    97    31   131   221
1.5945 -74.609  298.993 -42.179   1251  2161   101  2159  1726
1.6003 -68.978  297.025 -47.636     28   439    20   270   321
1.6063 -64.613  295.163 -51.832     -2    48     7    46   114
1.6063 -75.886  299.327 -40.926     69  1379    89  1520  1061
1.6117 -70.256  297.418 -46.385    104  1312   102   984   975
1.6175 -65.894  295.626 -50.582      5    36    56    39   134
1.6197 -77.163  299.651 -39.672     13   519    75   626   496
1.6241 -71.533  297.795 -45.134    305  2344   185  1780  1687
1.6295 -67.175  296.067 -49.331      7    62    15    41   113
1.6348 -78.441  299.968 -38.418      5   246    29   397   343
1.6375 -72.810  298.161 -43.882   1007  2446   181  2148  1868
1.6409 -64.086  294.566 -52.272      7    34     6    35    90
1.6424 -68.453  296.490 -48.082      6   215    31   185   329
1.6525 -74.086  298.514 -42.631   1212  2061   138  2056  1665
1.6526 -79.719  300.279 -37.162      0   180    29   136   331
1.6538 -65.368  295.048 -51.022      0    74    23    75    63
1.6563 -69.731  296.896 -46.831     21   480    53   518   467
1.6677 -66.648  295.506 -49.773      7    60    15    64    65
1.6692 -75.362  298.858 -41.379    132  1320    56  1103  1018
1.6715 -71.008  297.287 -45.581    110  1726    90  1332  1262
1.6741 -63.557  293.958 -52.709      1   -15   -12   -46   -46
1.6825 -67.926  295.945 -48.525      9   162    30   149   109
1.6881 -76.639  299.193 -40.125     41   719    26   721   446
1.6882 -72.284  297.664 -44.331    443  2039   136  1702  1620
1.6885 -64.839  294.460 -51.461      4    42    24    74    98
1.6987 -69.204  296.366 -47.276     10   199     7   204   297
1.7041 -66.119  294.936 -50.213      1    61    18   165   116
1.7067 -73.560  298.030 -43.080   2469  1942   145  1843  1617
1.7101 -77.915  299.518 -38.872     19   362    26   448   446
1.7164 -70.480  296.771 -46.027     54   954    82   937   884
1.7208 -67.397  295.392 -48.966      1    39     1   180   125
1.7218 -64.308  293.861 -51.897     -2    81     0    38   105
1.7276 -74.835  298.383 -41.829   1209  1386    75  1300  1215
1.7359 -71.755  297.160 -44.778    164  1847   135  1514  1279
1.7362 -79.192  299.837 -37.617     11   242    47   261   346
1.7389 -65.587  294.356 -50.651      4    56   -11    31    83
1.7390 -68.674  295.828 -47.718      5   162    24   224   180
1.7515 -76.110  298.727 -40.577     46   837    54   704   528
1.7537 -63.775  293.252 -52.331      1    -3    32    86   101
1.7573 -66.865  294.829 -49.405      0    75    31   134   105
1.7576 -73.030  297.538 -43.528   1066  1759   114  1571  1560
1.7589 -69.949  296.247 -46.471     34   537    47   467   497
1.7722 -65.054  293.766 -51.086      0    12     5    34    87
1.7773 -68.142  295.281 -48.158      0   128    22   152    94
1.7791 -77.385  299.063 -39.325     39   487    37   564   512
1.7809 -71.224  296.650 -45.222     77  1235    83   986   871
1.7821 -74.304  297.903 -42.278   2773  1325    81  1281  1239
1.7921 -66.332  294.257 -49.841      7    84    22   104   125
1.7992 -69.416  295.715 -46.912      9   221    37   203   243
1.8041 -64.519  293.166 -51.519     -2    59    13   160    76
1.8053 -72.498  297.040 -43.974    518  1537    98  1405  1185
1.8101 -75.578  298.257 -41.027     68   892    90   986   747
1.8120 -78.660  299.390 -38.071      2   189    12   296   288
1.8137 -67.607  294.726 -48.597     10    67    19    89   147
1.8233 -70.690  296.132 -45.665     41   683    44   554   493
1.8253 -65.796  293.676 -50.276     -2    24    17    66    53
1.8329 -73.770  297.416 -42.726   2039  1278    74  1246   950
1.8347 -63.982  292.555 -51.949      1    54    28   101   167
1.8374 -68.881  295.175 -47.352      6    66    21   111    85
1.8425 -76.851  298.602 -39.776     28   556    54   608   473
1.8485 -67.071  294.162 -49.032      8    41    51   142   111
1.8503 -71.963  296.534 -44.418     80  1116    43   894   748
1.8520 -79.935  299.710 -36.817      6   147    25   193   167
1.8572 -65.258  293.084 -50.708      3    20     5    46    87
1.8635 -70.154  295.607 -46.106     20   297    30   315   310
1.8644 -75.043  297.781 -41.475    507   840    57   902   667
1.8737 -68.344  294.627 -47.789      0    99    19   150   154
1.8805 -73.234  296.923 -43.171   1388  1166    39  1001   891
1.8809 -78.124  298.938 -38.524     12   137   -31   211    89
1.8816 -66.533  293.588 -49.465     -2    76    13    65    95
1.8876 -64.719  292.482 -51.137     -4    10    -4   -26  -104
1.8925 -71.426  296.022 -44.860     45   523    31   508   449
1.9009 -76.314  298.135 -40.226     39   657    74   535   592
1.9015 -69.616  295.074 -46.545      0    98    13   135   110
1.9083 -67.805  294.070 -48.224      7    29    23    80    53
1.9132 -65.993  293.006 -49.897     -1    13     9     2    21
1.9150 -74.505  297.299 -41.922   4499   949   102   810   790
1.9168 -64.178  291.870 -51.563      4   101    32    79    89
1.9251 -72.696  296.423 -43.613    463   848    72   737   689
1.9275 -79.396  299.266 -37.271      2   146    43   228   263
1.9325 -70.886  295.502 -45.300     25   260    41   221   288
1.9376 -69.076  294.532 -46.981      5   137    13   104   150
1.9411 -67.265  293.505 -48.656      7    82    36    74   101
1.9435 -65.451  292.412 -50.325      7   -13    13   -20    52
1.9439 -77.585  298.481 -38.974     -6   308     6   394   264
1.9447 -63.636  291.248 -51.987     -1    41    -3   115    85
1.9549 -75.774  297.663 -40.673     41   594    70   601   549
1.9622 -73.965  296.810 -42.366   4408   728    62   590   555
1.9671 -72.155  295.915 -44.055     83   440    52   522   446
1.9701 -70.345  294.975 -45.738     19   138    21   153   133
1.9718 -68.534  293.982 -47.415     -2    65    28    86   147
1.9723 -64.908  291.810 -50.751      1    38    25    91    67
1.9725 -66.722  292.930 -49.086     -2    55    28    70   105
1.9956 -78.855  298.817 -37.722      5   201    44   290   196
2.0001 -64.364  291.196 -51.173      1    70     8    72   112
2.0015 -77.043  298.018 -39.423      0   354    46   435   242
2.0024 -66.178  292.346 -49.514      0     7    36    98    81
2.0043 -67.991  293.425 -47.847      7    34    13   109   164
2.0048 -75.232  297.185 -41.119    177   598    49   549   524
2.0058 -69.802  294.440 -46.173      9    91    33    73   151
2.0063 -73.422  296.315 -42.809   1251   578    80   493   476
2.0065 -71.612  295.401 -44.494     16   264    54   241   222
2.0265 -63.817  290.573 -51.595      2    -1     0    20    24
2.0310 -65.633  291.752 -49.939      9    21     5   109    99
2.0353 -67.446  292.857 -48.276     -2    23    35   127   127
2.0395 -69.258  293.898 -46.606      0    64    30   117   140
2.0436 -71.068  294.881 -44.931      9   143    60   177   195
2.0475 -72.878  295.814 -43.250    391   423    40   395   353
2.0512 -74.688  296.702 -41.562   2905   524    37   527   425
2.0545 -76.498  297.550 -39.870     26   213   -13   155   182
2.0573 -78.310  298.364 -38.172      5   172    29   219   266
2.0583 -65.086  291.148 -50.361      4    73    14    57   116
2.0648 -66.900  292.281 -48.703      0    77     5    85    94
2.0715 -68.711  293.347 -47.038     10    93     4   125    66
2.0787 -70.522  294.352 -45.366     12    60    26   150    88
2.0844 -64.538  290.534 -50.781      7    28    -4    45    39
2.0862 -72.332  295.305 -43.688    107   264    22   241   225
2.0929 -66.352  291.696 -49.127     -2    50    22    85   134
2.0943 -74.141  296.211 -42.005   3509   442    24   372   320
2.1019 -68.164  292.788 -47.467      9    75    34    84   135
2.1033 -75.952  297.077 -40.315     31   289    24   295   152
2.1094 -63.988  289.909 -51.199     -4   -28   -15    31   -35
2.1118 -69.974  293.816 -45.799     10    13    22    48    35
2.1135 -77.763  297.905 -38.620      1   262    59   282   345
2.1197 -65.803  291.102 -49.549     -2    55    18    33   162
2.1225 -71.784  294.790 -44.125     19    85     5   137    77
2.1256 -79.575  298.701 -36.920      2   156    24   254   222
2.1309 -67.615  292.219 -47.893      0    17    22   105   144
2.1347 -73.593  295.714 -42.444    963   293    16   336   337
2.1431 -69.425  293.272 -46.229      9    15     1   -34    -6
2.1453 -65.252  290.497 -49.969      4    13    17    -4    79
2.1485 -75.403  296.597 -40.758     63   305    55   419   253
2.1567 -71.235  294.268 -44.559     12    59    27   111   115
2.1584 -67.064  291.642 -48.317      0    48    33    37   132
2.1649 -77.213  297.441 -39.067      2   255    42   358   272
2.1698 -64.701  289.883 -50.385      1    57    20    91   131
2.1723 -73.043  295.212 -42.883    285   153    19   265   207
2.1728 -68.875  292.720 -46.657      1    67    34    86    59
2.1846 -66.513  291.056 -48.738      7    57     1    30   230
2.1851 -79.024  298.251 -37.370     -3   215    24   211   205
2.1890 -70.684  293.738 -44.991      0    72     6   143    91
2.1903 -74.852  296.112 -41.200    933   219    44   342   193
2.1933 -64.148  289.257 -50.799     -2     8    17    37    47
2.2010 -68.323  292.159 -47.083     -2   121    11   159   128
2.2075 -72.492  294.702 -43.318    235   197    15   192   145
2.2096 -65.960  290.460 -49.157      1    35     4    61   118
2.2120 -76.662  296.971 -39.511      5   178    13   329   271
2.2157 -63.594  288.622 -51.210     -1    20    30    44    56
2.2195 -70.132  293.200 -45.421      9    58     2   100   145
2.2277 -67.770  291.591 -47.507     -2    10    -7    91    42
2.2292 -74.300  295.620 -41.639   2481   197    22   207   221
2.2335 -65.407  289.856 -49.572      1    55    31    18    42
2.2389 -78.472  297.796 -37.817      0   195     9   236   263
2.2407 -71.940  294.186 -43.751      9    76    23   172   109
2.2483 -69.579  292.655 -45.848     15    88    11   131    83
2.2532 -67.216  291.012 -47.928     10    62    18   107   112
2.2553 -76.108  296.496 -39.954      5   226    45   232   203
2.2563 -64.852  289.240 -49.986      8    34    13    20    27
2.2655 -73.747  295.122 -42.076    438   180    17   203   199
2.2717 -71.386  293.662 -44.183     -2    49    -1    23  -122
2.2755 -69.024  292.102 -46.274      0    39     8    81    73
2.2775 -66.662  290.426 -48.345      0    27    13    45   127
2.2781 -64.296  288.615 -50.396      1    45    22    29   139
2.2877 -77.917  297.336 -38.263     -1    42    -6   141   206
2.2953 -75.554  296.015 -40.394     18   250    49   315   243
2.2989 -63.739  287.980 -50.804      1    55     6    37   111
2.2993 -73.192  294.618 -42.511    476   108    15   132   119
2.3005 -66.106  289.831 -48.761     -3     7    -6   -22   -27
2.3011 -70.831  293.131 -44.612      0   124    46   166    95
2.3013 -68.469  291.541 -46.697      0    11    16    99   143
2.3226 -65.549  289.224 -49.174      0     7    -3    71    53
2.3259 -67.913  290.971 -47.116      4    44     3    68   150
2.3287 -70.275  292.593 -45.039     -2    69    37   139   129
2.3299 -79.726  298.142 -36.567      0   151    11   193   291
2.3309 -72.636  294.107 -42.945    179   129    11   139    36
2.3322 -77.361  296.870 -38.707     -3    96   -24   116    13
2.3323 -74.998  295.529 -40.833     24   197    49   202    87
2.3437 -64.991  288.609 -49.584      0    22    -4   -14    12
2.3492 -67.356  290.393 -47.534      3    20     5    62   153
2.3548 -69.718  292.047 -45.464      6    61    28   106   178
2.3606 -72.079  293.589 -43.376     -2    28    -8    51  -131
2.3638 -64.433  287.984 -49.990      0    20    13    64   106
2.3666 -74.440  295.035 -41.270    301   189    52   238   109
2.3714 -66.798  289.805 -47.949      1    26     4   126   129
2.3729 -76.803  296.399 -39.149      5   112    23   171    98
2.3795 -69.160  291.493 -45.887     -2    27   -10    56    94
2.3799 -79.168  297.691 -37.013      5   150    26   265   286
2.3831 -63.873  287.348 -50.395     -1    40    20    88    82
2.3885 -71.521  293.064 -43.804      9    60    21   119   115
2.3925 -66.239  289.209 -48.362      0    21    15    36    36
2.3985 -73.882  294.537 -41.705    567   104    21   180    80
2.4029 -68.601  290.930 -46.307     -2    65    25   127   105
2.4103 -76.244  295.923 -39.589      8   153    77   277   224
2.4127 -65.679  288.603 -48.771      7     0     5    92    78
2.4147 -70.962  292.532 -44.231     13    70    27   139   159
2.4250 -78.608  297.234 -37.459     -3   154    25   254   237
2.4251 -68.042  290.361 -46.724      2    42     9   110   114
2.4283 -73.323  294.031 -42.137    410    85    12   140    87
2.4319 -65.119  287.988 -49.178      3    60    28   140   115
2.4394 -70.403  291.993 -44.655      8    35    10   107   114
2.4448 -75.684  295.440 -40.028     25   112    13   184    71
2.4462 -67.482  289.782 -47.138     -2    24    11    20    30
2.4503 -64.558  287.363 -49.581     46     6    18    28   161
2.4561 -72.763  293.520 -42.568    260   131    29   179    91
2.4627 -69.842  291.446 -45.077      3    20    15   -13    -9
2.4659 -78.047  296.772 -37.902      5   174    44   190   148
2.4663 -66.921  289.194 -47.550      2     7    12    11    52
2.4679 -63.996  286.728 -49.982     -1    39     6    99   -37
2.4767 -75.123  294.952 -40.464      6   119     8   181    88
2.4822 -72.202  293.001 -42.996      9   119    28   112    39
2.4848 -69.281  290.891 -45.496      5    16   -28    25   125
2.4854 -66.359  288.597 -47.960      3    22     7    71   131
2.5031 -77.485  296.305 -38.344      1   229    25   295   346
2.5036 -65.797  287.992 -48.366      1    36    31    62    70
2.5057 -68.720  290.329 -45.913     -3    29     9    68   114
2.5062 -74.562  294.459 -40.898     70   159    40   178   160
2.5067 -71.641  292.475 -43.422      9   103    29   100    65
2.5210 -65.234  287.377 -48.770      9    31    38    63   113
2.5255 -68.157  289.758 -46.328      0   -10     4    -2    94
2.5297 -71.078  291.942 -43.846      0    80    20    88    30
2.5336 -73.999  293.958 -41.330    564   139    26   146    74
2.5370 -76.922  295.833 -38.784      6   109     7   160   187
2.5376 -64.670  286.751 -49.170     -1    61     0    87   190
2.5395 -79.849  297.589 -36.209      0   121    27   192   250
2.5443 -67.594  289.179 -46.739      0    37     3    50   111
2.5514 -70.515  291.401 -44.268      3   100    53   100   126
2.5535 -64.106  286.117 -49.568     -6   -22    10    34   -11
2.5592 -73.436  293.452 -41.760    259   110    23   165   126
2.5621 -67.031  288.592 -47.148     -2    72     6   105    97
2.5681 -76.358  295.356 -39.222     -4    38    -6   107  -112
2.5687 -63.542  285.472 -49.962      0    -4    36    38    51
2.5718 -69.952  290.855 -44.686     -3    -9   -31   -50   -36
2.5791 -66.467  287.996 -47.554      3    22    17    47    71
2.5793 -79.284  297.136 -36.654      4   170   -12   211   388
2.5831 -72.872  292.938 -42.188     58   103    26   207   108
2.5911 -69.388  290.299 -45.103      3    18    10    72   346
2.5953 -65.902  287.390 -47.958      0    40    19    73    86
2.5968 -75.794  294.872 -39.657      5    76     3   213    72
2.6054 -72.308  292.419 -42.614      3    37    19   171    71
2.6094 -68.824  289.737 -45.517      0    29    22    77   138
2.6108 -65.337  286.775 -48.358      3    50    42    49   109
2.6151 -78.719  296.679 -37.097     14   114    -2   176   202
2.6233 -75.229  294.383 -40.091      2    61    18   213   141
2.6256 -64.771  286.150 -48.756      0    74    12    48   112
2.6263 -71.743  291.893 -43.037     10   120    20   154   118
2.6267 -68.259  289.166 -45.928      3     7     6    55    14
2.6397 -64.205  285.516 -49.150      1    78    37   121   154
2.6432 -67.693  288.586 -46.337      1    45     0    47   122
2.6460 -71.178  291.359 -43.458      3    32     9   109   122
2.6475 -78.152  296.215 -37.539      2   123    58   135   253
2.6477 -74.663  293.888 -40.523     21    71    26    68    56
2.6532 -63.638  284.872 -49.541     -2    60    35    53   121
2.6588 -67.127  287.998 -46.743     -2    44    13    93   114
2.6645 -70.613  290.819 -43.876     -2    58    37   144    84
2.6705 -74.097  293.387 -40.953     12   136    22   320   124
2.6737 -66.561  287.401 -47.146     -2    42    16    19   143
2.6769 -77.585  295.747 -37.978     -3   122    16   210   258
2.6820 -70.046  290.270 -44.293      3    66    20    15    61
2.6878 -65.994  286.796 -47.547     -2     8    17    45   152
2.6916 -73.531  292.880 -41.380     15    73    37   177   126
2.6985 -69.480  289.715 -44.707      4    70     0   122    97
2.7013 -65.427  286.182 -47.944      2   -16    45   -87    -7
2.7037 -77.018  295.274 -38.415     15    72   -17   207   272
2.7114 -72.964  292.365 -41.805     57   126    26   173    87
2.7141 -68.913  289.151 -45.118      5    74    21   100   201
2.7142 -64.860  285.558 -48.338     -4     6    38    63   -70
2.7265 -64.292  284.925 -48.729     13    27    40    91   142
2.7283 -76.450  294.795 -38.851      9    97    30   159   240
2.7289 -68.346  288.580 -45.526     -2    60    -6    62   184
2.7298 -72.397  291.845 -42.228      8    28   -28   -20  -182
2.7383 -63.723  284.281 -49.118      3     1     6    21   155
2.7429 -67.778  288.000 -45.932      1    52     6    44   132
2.7471 -71.830  291.319 -42.648      2     8    34    57   -49
2.7509 -75.882  294.310 -39.284      8   105     0   110    34
2.7535 -79.942  297.042 -35.849     13   200   -14   206   354
2.7562 -67.210  287.413 -46.336      9    39    28   101   159
2.7634 -71.262  290.784 -43.067      0    -2    -6    16   -94
2.7689 -66.642  286.816 -46.736     -2    31     8   120   197
2.7717 -75.314  293.821 -39.715     19    92    18    63   183
2.7787 -70.694  290.243 -43.483      3    90    24    72   128
2.7809 -66.074  286.212 -47.133     -2    43    23    73   120
2.7825 -79.372  296.587 -36.291     19   165    14   323   227
2.7909 -74.745  293.325 -40.145     15   109    29   189   104
2.7924 -65.505  285.598 -47.527     -7    13     3    -8   -44
2.7931 -70.126  289.695 -43.896      6    33     8   117   116
2.8034 -64.936  284.975 -47.918     -2    36     8     8    80
2.8067 -69.557  289.138 -44.307     10   107    16   116   185
2.8085 -78.802  296.128 -36.732      9   158    13   187   159
2.8088 -74.176  292.822 -40.572     24    72    37   177   146
2.8139 -64.366  284.342 -48.306      4    19     6    89   112
2.8195 -68.988  288.575 -44.716      3    78    -3    -5    91
2.8239 -63.796  283.700 -48.691      1    28    14    67   138
2.8254 -73.607  292.314 -40.997    125    89    20   121    66
2.8317 -68.419  288.004 -45.121      3    41   -11     0   142
2.8319 -78.232  295.665 -37.171      0   102    22   236   263
2.8409 -73.038  291.800 -41.419    155    90    25   123   108
2.8433 -67.850  287.424 -45.524      0    56     7   107   248
2.8532 -77.661  295.195 -37.608      5   102    -4   135   277
2.8542 -67.280  286.837 -45.925      0    49    26    88   155
2.8554 -72.469  291.279 -41.839     19    72     7   203   -25
2.8646 -66.710  286.241 -46.322      6    49     7   100   153
2.8689 -71.899  290.751 -42.258     22    60    32   136    24
2.8725 -77.091  294.721 -38.043      0    76    13   186   216
2.8745 -66.140  285.637 -46.717      3    21    19    57   180
2.8817 -71.329  290.216 -42.673      9    55     8   147    29
2.8840 -65.570  285.023 -47.108     -2    70    18    70   147
2.8903 -76.520  294.241 -38.476      0    94    18    33  -158
2.8930 -64.999  284.401 -47.496     -2    34    28    49    60
2.8937 -70.759  289.674 -43.086     10    77    17    96   125
2.9017 -64.428  283.769 -47.881     -2    36     0     5   141
2.9049 -70.189  289.126 -43.497     -4    10     6    22    40
2.9065 -75.949  293.756 -38.907     -4    -3   -14    84   -40
2.9099 -63.857  283.128 -48.263     -6   -23   -19   -67   -42
2.9155 -69.619  288.571 -43.905      7   -20   -16   -20   -17
2.9215 -75.378  293.265 -39.336      0    89     3   223   -14
2.9256 -69.048  288.006 -44.311     11    22    15    53   -46
2.9351 -68.478  287.436 -44.714      1    39     9    54   146
2.9354 -74.807  292.768 -39.763     22   122    27   140    44
2.9441 -67.907  286.856 -45.114      1    26     7    90   154
2.9483 -74.236  292.265 -40.187     32   153    18   182    95
2.9527 -67.336  286.269 -45.511      7    70    12   151   141
2.9603 -73.665  291.756 -40.610    252    85     5    99    77
2.9609 -66.765  285.673 -45.905      7    44     9   138   109
2.9686 -66.193  285.069 -46.298      9    57     0    73    92
2.9714 -73.094  291.241 -41.030    168   104    31   155    49
2.9760 -65.622  284.457 -46.686      3    70    14    91   171
2.9818 -72.522  290.719 -41.448     12    43    22   117   113
2.9831 -65.050  283.835 -47.071     -2    63    16    52    94
2.9883 -79.431  296.045 -35.926      2   216     6   176   327
2.9898 -64.478  283.205 -47.453      6    51     4   -15    76
2.9915 -71.951  290.191 -41.863     12    74    24    64    34
2.9962 -63.906  282.566 -47.832     -2    60     2    76   131
3.0007 -71.380  289.656 -42.276      3   173    11   207   114
3.0041 -78.858  295.585 -36.364     -1   150    13   185   339
3.0093 -70.808  289.114 -42.687     -3    27    28   207    63
3.0173 -70.237  288.566 -43.095      4    75    17    87    90
3.0183 -78.285  295.120 -36.801      5   127    42   125   212
3.0250 -69.665  288.009 -43.501      7    48    32   168   108
3.0312 -77.712  294.649 -37.236     -1   169    29   118   307
3.0322 -69.093  287.445 -43.904      9    11    18   121   108
3.0391 -68.522  286.874 -44.303      0    18     9   143    80
3.0429 -77.139  294.174 -37.668      5   217    25   169   231
3.0455 -67.950  286.296 -44.701      6    45    14    60   161
3.0517 -67.378  285.709 -45.095     -2    28    32    86   156
3.0536 -76.566  293.693 -38.099      2   202    30   185    34
3.0575 -66.806  285.114 -45.487     -2    50    25    90   118
3.0631 -66.233  284.510 -45.876      6     8    12    48    93
3.0635 -75.994  293.207 -38.527      5   146    11    92    64
3.0683 -65.661  283.899 -46.261      6    18    16    57    97
3.0725 -75.421  292.715 -38.954     12   123    12   119   145
3.0734 -65.088  283.278 -46.644      1    62    20    76   155
3.0782 -64.516  282.650 -47.022      6    61    26    25    75
3.0809 -74.848  292.217 -39.379      5   155    29   167    95
3.0828 -63.943  282.012 -47.398      4    28    28    67   171
3.0886 -74.276  291.714 -39.800     34   159    35   112   135
3.0959 -73.703  291.204 -40.221     25   153    52    80   104
3.1025 -73.131  290.689 -40.638     69   115    26    86    67
3.1088 -72.558  290.166 -41.054     19    57    15   113    53
3.1147 -71.986  289.638 -41.466      5    -3   -12    44  -105
3.1202 -71.413  289.102 -41.877     -3   -42   -24   -32   -74
3.1254 -70.841  288.561 -42.285      6    82    11   108    67
3.1303 -70.269  288.012 -42.690      3   111    26    87    42
3.1349 -69.696  287.455 -43.093      0    50    46   189   166
3.1392 -69.124  286.892 -43.493      7    88     6    88   122
3.1433 -68.551  286.321 -43.891      4    40     3   125   147
3.1472 -67.978  285.742 -44.286     -2    62    43    47   140
3.1509 -67.406  285.157 -44.677     -2    45     5   131   221
3.1544 -66.833  284.562 -45.066      4    19    28    52    90
3.1577 -66.260  283.960 -45.452     -7     9    -1    -9   -80
3.1609 -65.687  283.349 -45.834     -4    -8    25    62    25
3.1639 -65.114  282.730 -46.214     -4   -30     5    -8    -8
3.1669 -64.541  282.102 -46.589      1    31    18   121   148
3.1696 -63.967  281.465 -46.963      4    59    14    -1   222
3.1959 -79.461  295.508 -35.557     -1   223    38   188   194
3.2012 -78.886  295.046 -35.993      1   144    19   158   170
3.2059 -78.312  294.581 -36.427     -4   192    14   121   202
3.2103 -77.738  294.110 -36.860     -2    92     4   100   132
3.2142 -77.164  293.633 -37.290     16   224    23   156   219
3.2178 -76.590  293.152 -37.718      2   186    40   159   262
3.2211 -76.016  292.664 -38.145      2   203    28   219   148
3.2241 -75.442  292.172 -38.569      6   204    43   185   120
3.2269 -74.869  291.674 -38.991      5   187    38   190   167
3.2295 -74.296  291.170 -39.411      0    67    51    46   147
3.2319 -73.722  290.659 -39.829     25   109    38   122    72
3.2341 -73.149  290.143 -40.244     17   161    74    87     1
3.2362 -72.576  289.621 -40.657      9    91    22   135    52
3.2382 -72.003  289.092 -41.067      0    73    57   138    38
3.2400 -71.430  288.556 -41.475      0    87    17   137    61
3.2417 -70.857  288.014 -41.881      9   110    44    83    70
3.2434 -70.284  287.465 -42.283     -2    35    10    54   141
3.2449 -69.712  286.910 -42.683     -2    49    16    84   141
3.2464 -69.139  286.346 -43.080      0   100     5    85   153
3.2477 -68.566  285.776 -43.475     -2    84    20   140    80
3.2491 -67.993  285.198 -43.867      1   108    10    78    81
3.2503 -67.420  284.612 -44.256     -2    44    20    76   157
3.2515 -66.847  284.019 -44.642      2    45    32    65   198
3.2525 -66.273  283.417 -45.026      8    12     3    25   115
3.2536 -65.700  282.807 -45.405     -2    72    46    47   147
3.2547 -65.127  282.189 -45.781      8    64    18    86    86
3.2556 -64.553  281.563 -46.155     -1    58    -1    31    90
3.2565 -63.980  280.929 -46.525     -2    81    13    53   187
3.3435 -63.980  280.399 -46.085      0   -17    -8   -19   -33
3.3444 -64.553  281.032 -45.718      0    15    -3    68   129
3.3453 -65.127  281.658 -45.348      9    71    13    53   167
3.3464 -65.700  282.273 -44.974      6    86    25    38   243
3.3475 -66.273  282.881 -44.596     55    38    23   108   281
3.3485 -66.847  283.483 -44.216     -2    50    35     9   145
3.3497 -67.420  284.076 -43.833      6    64    20    94   107
3.3509 -67.993  284.661 -43.447     -2    72     9    67   256
3.3523 -68.566  285.238 -43.057      6   104    20    60   126
3.3536 -69.139  285.808 -42.665      0    -5     0    21    81
3.3551 -69.712  286.371 -42.270     -2   -13    -5    50   123
3.3566 -70.284  286.926 -41.873     -8     1   -21    36    16
3.3583 -70.857  287.474 -41.473      6    78    10   107   118
3.3600 -71.430  288.017 -41.070      9    92    49    83    60
3.3618 -72.003  288.552 -40.665      6   100    55   118    34
3.3638 -72.576  289.081 -40.257      6   109    52   142     3
3.3659 -73.149  289.604 -39.846      8   137    27   154    25
3.3681 -73.722  290.121 -39.434     46   148    66   137   100
3.3705 -74.296  290.632 -39.018     12   169    20   214   228
3.3731 -74.869  291.136 -38.601     18   134    45   148   202
3.3759 -75.442  291.635 -38.182     -1   106     2    36  -103
3.3789 -76.016  292.128 -37.760     11   135     6   110    56
3.3822 -76.590  292.616 -37.335     -3   125     0    75  -181
3.3858 -77.164  293.099 -36.909      2   237    27   196   331
3.3897 -77.738  293.576 -36.481      8   204    44   220   283
3.3941 -78.312  294.047 -36.051      1   269    -7   198   217
3.3988 -78.886  294.514 -35.619      8   203    31   212   218
3.4041 -79.461  294.977 -35.185     11   187     3   194   254
3.4304 -63.967  279.876 -45.643     -5    40    32    44    88
3.4331 -64.541  280.509 -45.279     -2    59    -5    60    50
3.4361 -65.114  281.132 -44.911      8    90     4    70   165
3.4391 -65.687  281.747 -44.540     -2   -14     9    60   242
3.4423 -66.260  282.354 -44.165     -2    33     4   100   100
3.4456 -66.833  282.954 -43.788      2    84     8    76    85
3.4491 -67.406  283.546 -43.407      1    37    38    33   106
3.4528 -67.978  284.129 -43.024      5    52    24    85   226
3.4567 -68.551  284.706 -42.637     -2    50    44    51   128
3.4608 -69.124  285.276 -42.247     15    74    12   126    56
3.4651 -69.696  285.839 -41.856      7    53    11   157   146
3.4697 -70.269  286.395 -41.460      3    32    31   141   105
3.4746 -70.841  286.943 -41.063      6   108    46   144    90
3.4798 -71.413  287.484 -40.663      3   119    26    75    99
3.4853 -71.986  288.020 -40.259      0   115    15   127    83
3.4912 -72.558  288.549 -39.854      5   141    13   144    61
3.4975 -73.131  289.072 -39.446     66   167    43   166   174
3.5041 -73.703  289.589 -39.036     21   136    39   159   116
3.5114 -74.276  290.100 -38.623      2   183    40   195   181
3.5172 -63.943  279.363 -45.199     10     6     0   -30   151
3.5191 -74.848  290.605 -38.208      2   150    26   131   137
3.5218 -64.516  279.993 -44.837      3    23    35    78   207
3.5266 -65.088  280.614 -44.473      9    -6   -17    24    45
3.5275 -75.421  291.104 -37.791      2   178    18   165    84
3.5317 -65.661  281.228 -44.104      1   -17    12    91    68
3.5365 -75.994  291.598 -37.371     11   196    18   137   232
3.5369 -66.233  281.834 -43.733     10    56     3    66   171
3.5425 -66.806  282.433 -43.357     19    81    38    51   157
3.5464 -76.566  292.086 -36.950     11   231    27   285   204
3.5483 -67.378  283.024 -42.980      3    65    32    62   191
3.5545 -67.950  283.607 -42.598      9    98    26    84    84
3.5571 -77.139  292.569 -36.526      8   257    19   240   298
3.5609 -68.522  284.183 -42.215      3    93    19   112   126
3.5678 -69.093  284.751 -41.828      0    45     2    96   122
3.5688 -77.712  293.047 -36.100     -5    87   -39   182   113
3.5750 -69.665  285.313 -41.438      3   135    16    87   225
3.5817 -78.285  293.520 -35.672     -3    75    -9    99   -36
3.5827 -70.237  285.868 -41.045      6   150    31   110    98
3.5907 -70.808  286.417 -40.650     13    94    48   143    57
3.5959 -78.858  293.988 -35.242     10   252     7   209   231
3.5993 -71.380  286.959 -40.252      9    54     2   161   -54
3.6038 -63.906  278.855 -44.753      6    38     7    67   113
3.6085 -71.951  287.494 -39.852      4    53    13     5   -80
3.6102 -64.478  279.484 -44.395      6    33    14    85   105
3.6117 -79.431  294.450 -34.810      1   202    32   162   251
3.6169 -65.050  280.104 -44.032     -2   -34   -10    -5    49
3.6182 -72.522  288.023 -39.449      0   234    45   227   161
3.6240 -65.622  280.716 -43.666      3    26    -9    13   119
3.6286 -73.094  288.547 -39.043     47   160    10   191   132
3.6314 -66.193  281.320 -43.297      3    38    -6    34   191
3.6391 -66.765  281.918 -42.925      3    17    28    79   129
3.6397 -73.665  289.064 -38.636      8   168    57   235   116
3.6473 -67.336  282.508 -42.549      1    58    21   109   204
3.6517 -74.236  289.574 -38.225     18   181    13   195   164
3.6559 -67.907  283.090 -42.171      4    13    42   127   -16
3.6646 -74.807  290.080 -37.812      8   200    12   216   276
3.6649 -68.478  283.666 -41.789      0    34    46   121   120
3.6744 -69.048  284.233 -41.405     12    71    35   185   149
3.6785 -75.378  290.579 -37.397     14   258    58   234   286
3.6845 -69.619  284.795 -41.018      1   122    29   164   150
3.6901 -63.857  278.356 -44.306     -2    -6    10    76    31
3.6935 -75.949  291.073 -36.980     14   149    21   268   272
3.6951 -70.189  285.349 -40.628      0   100     5    78   230
3.6983 -64.428  278.982 -43.950      5     1     1    58    63
3.7063 -70.759  285.898 -40.236     22   137    43   201   132
3.7070 -64.999  279.600 -43.589     -2    24    29    49    59
3.7097 -76.520  291.563 -36.561      5   329     4   324   276
3.7160 -65.570  280.212 -43.226     -2    73     4    53   216
3.7183 -71.329  286.439 -39.840     11   165    31   152    76
3.7255 -66.140  280.814 -42.860      3   119     5    90   191
3.7275 -77.091  292.046 -36.139     27   276    13   126   214
3.7311 -71.899  286.974 -39.442     30   169    52   162   184
3.7354 -66.710  281.410 -42.490     12    96    30   133   115
3.7446 -72.469  287.504 -39.041     24   177    12   219   222
3.7458 -67.280  281.999 -42.117      1    68    38    69   140
3.7468 -77.661  292.524 -35.716      5   214    20   212   341
3.7567 -67.850  282.581 -41.741     11   141    45    64   180
3.7591 -73.038  288.026 -38.638     11   258    28   260   106
3.7681 -78.232  292.998 -35.290      4   201    -1   156   239
3.7683 -68.419  283.155 -41.363      4   107    43    36    63
3.7746 -73.607  288.543 -38.233     34   275     8   172   330
3.7761 -63.796  277.863 -43.856      7   -16   -17   -72    -4
3.7805 -68.988  283.722 -40.981     -1    79     9    99    71
3.7861 -64.366  278.487 -43.502      0    57     2    39    73
3.7912 -74.176  289.054 -37.825     24   224    22   161   242
3.7915 -78.802  293.467 -34.862     11   288   -14   238   225
3.7933 -69.557  284.283 -40.596      0   119     4    93    94
3.7966 -64.936  279.105 -43.145      3    64    26    61    89
3.8069 -70.126  284.838 -40.208      3    80     7    88   206
3.8076 -65.505  279.713 -42.784      0    52     9    35   156
3.8091 -74.745  289.560 -37.414      5   234    41   301   371
3.8175 -79.372  293.930 -34.432      7   227    26   245   280
3.8191 -66.074  280.315 -42.420      0    62    16   153   230
3.8213 -70.694  285.385 -39.818      5   237    20   149   217
3.8283 -75.314  290.061 -37.002      5   278    58   343   305
3.8311 -66.642  280.909 -42.054      3    55     1    68   109
3.8366 -71.262  285.926 -39.425      9   204    43   149   159
3.8438 -67.210  281.496 -41.683      0    90    32   125   190
3.8465 -79.942  294.390 -34.000      4   209     0   263   246
3.8491 -75.882  290.555 -36.587      7   374    37   254   317
3.8529 -71.830  286.461 -39.029     40   242    36   245   213
3.8571 -67.778  282.077 -41.310      6   115    51    70   184
3.8617 -63.723  277.377 -43.405      3    54    19    64    98
3.8702 -72.397  286.990 -38.631      5   353    54   215   280
3.8711 -68.346  282.651 -40.933     12   185    16   181   165
3.8717 -76.450  291.044 -36.170      8   414    -6   157   334
3.8735 -64.292  278.000 -43.053      3    55    23    44   141
3.8858 -64.860  278.615 -42.698      7   118    14    29    61
3.8859 -68.913  283.217 -40.554      6   155    29   203   190
3.8886 -72.964  287.513 -38.231     33   304    38   266   210
3.8963 -77.018  291.528 -35.750      5   338    51   280   386
3.8987 -65.427  279.222 -42.341      4    93    36   101   108
3.9015 -69.480  283.777 -40.172     21   208    51   183   279
3.9084 -73.531  288.030 -37.827     22   415    61   308   242
3.9122 -65.994  279.822 -41.979      1   119    50    86   158
3.9180 -70.046  284.330 -39.787      6   232    41   366   300
3.9231 -77.585  292.007 -35.329     -1   224    -4   153   301
3.9263 -66.561  280.415 -41.615     10    81    41   111   161
3.9295 -74.097  288.541 -37.422     69   408    26   222   502
3.9355 -70.613  284.878 -39.398      9   246    26   286   274
3.9412 -67.127  281.001 -41.247      6   166    21   116   186
3.9468 -63.638  276.897 -42.952      7    77    30   104   122
3.9523 -74.663  289.047 -37.014      8   336    21   351   494
3.9525 -78.152  292.481 -34.905    -10   184   -52    37   -60
3.9540 -71.178  285.419 -39.008      1   325    30   123    43
3.9568 -67.693  281.580 -40.876      6   233    30   233   204
3.9603 -64.205  277.518 -42.603     18    73    33   122   -12
3.9733 -68.259  282.153 -40.502      8   168    61   153   202
3.9737 -71.743  285.953 -38.615     27   300    14   244   239
3.9744 -64.771  278.131 -42.251      5     1    45    27   -46
3.9767 -75.229  289.548 -36.603     16   321    28   314   377
3.9849 -78.719  292.951 -34.479     -2   184    14   178   490
3.9892 -65.337  278.737 -41.895      0    17    12    55    39
3.9906 -68.824  282.719 -40.125     19   225    44   274   309
3.9946 -72.308  286.482 -38.219      7   319    21   180   254
4.0032 -75.794  290.042 -36.190      2   379    15   300   445
4.0047 -65.902  279.335 -41.536      2    51     1    96    33
4.0089 -69.388  283.278 -39.745     21   253    28   270   296
4.0169 -72.872  287.005 -37.821     53   422    31   414   360
4.0207 -79.284  293.415 -34.051     -6   229     6   153   371
4.0209 -66.467  279.928 -41.174     12   138    20   243   122
4.0282 -69.952  283.831 -39.362     13   324    33   376   362
4.0313 -63.542  276.425 -42.497      6    82     0    42   109
4.0319 -76.358  290.532 -35.775      4   364    22   272   396
4.0379 -67.031  280.512 -40.808      6   282    47   196   224
4.0408 -73.436  287.522 -37.420     45   463    35   473   480
4.0465 -64.106  277.043 -42.151      0   123    16    96   140
4.0486 -70.515  284.377 -38.977      3   369    29   357   412
4.0557 -67.594  281.090 -40.440     15   278    26   291   213
4.0605 -79.849  293.876 -33.622     -5   193    10   195   355
4.0624 -64.670  277.654 -41.801      3   147    42   111    70
4.0630 -76.922  291.017 -35.358      1   372     1   275   417
4.0664 -73.999  288.033 -37.016     62   443    59   433   397
4.0703 -71.078  284.918 -38.589     15   421    44   444   607
4.0745 -68.157  281.662 -40.069     12   362    56   347   353
4.0790 -65.234  278.258 -41.448      6   127    21    66   156
4.0933 -71.641  285.453 -38.197     57   552    59   429   510
4.0938 -74.562  288.540 -36.610     14   598    63   435   532
4.0943 -68.720  282.227 -39.694     18   449    80   360   280
4.0964 -65.797  278.856 -41.091      0   184    37   158   179
4.0969 -77.485  291.496 -34.939     -5   325   -15   281   315
4.1146 -66.359  279.446 -40.732      6   282    53   234   250
4.1152 -69.281  282.785 -39.317     16   485    42   435   492
4.1178 -72.202  285.981 -37.804     25   667    44   553   655
4.1233 -75.123  289.040 -36.202     17   524    31   574   429
4.1321 -63.996  276.574 -41.697      9   151    53   121   160
4.1337 -66.921  280.029 -40.368     34   333    28   364   397
4.1341 -78.047  291.971 -34.517     -2   360     6   155   381
4.1373 -69.842  283.337 -38.936     22   540    64   566   576
4.1439 -72.763  286.503 -37.408     45   915    83   524   775
4.1497 -64.558  277.184 -41.349      0   119    19   106   158
4.1538 -67.482  280.606 -40.002     15   401    39   344   335
4.1552 -75.684  289.535 -35.792     30   531    47   463   453
4.1606 -70.403  283.883 -38.553     40   731    60   522   650
4.1681 -65.119  277.786 -40.999      2   182    81    70   258
4.1717 -73.323  287.021 -37.009     57   766    84   603   721
4.1749 -68.042  281.176 -39.633     24   480    30   350   460
4.1750 -78.608  292.441 -34.094     -5   257    17   145   533
4.1853 -70.962  284.423 -38.167     16   713    79   662   804
4.1873 -65.679  278.381 -40.645     17   244    36   162   204
4.1897 -76.244  290.025 -35.379    -13   399     9   275   233
4.1971 -68.601  281.740 -39.261     36   604    97   682   624
4.2015 -73.882  287.532 -36.608     60   796    54   695   693
4.2075 -66.239  278.970 -40.287      3   376    30   377   351
4.2115 -71.521  284.957 -37.779     60  1307   133   947  1065
4.2169 -63.873  276.111 -41.242      0    78   -10    98    79
4.2201 -79.168  292.906 -33.668     -5   224    12   158   478
4.2205 -69.160  282.298 -38.886     41   704    42   727   700
4.2271 -76.803  290.510 -34.963      2   518    20   345   523
4.2286 -66.798  279.553 -39.927     24   605    35   341   546
4.2334 -74.440  288.037 -36.205     83   914    85   676   706
4.2362 -64.433  276.719 -40.896      0   263     7   239   266
4.2394 -72.079  285.485 -37.387    160  1500   114   810  1221
4.2452 -69.718  282.849 -38.508     86   893    29  1124   626
4.2508 -67.356  280.128 -39.563     30   628    85   503   756
4.2563 -64.991  277.319 -40.548     15   250    82   234   329
4.2677 -74.998  288.539 -35.798     46   717   106   636   822
4.2678 -77.361  290.991 -34.546     11   369     6   313   455
4.2691 -72.636  286.007 -36.993     94  1732   114   943  1349
4.2701 -79.726  293.366 -33.240     -2   299    15   179   462
4.2713 -70.275  283.395 -38.127     41  2082   121  1214  1404
4.2741 -67.913  280.697 -39.196     52   949    89   724   937
4.2774 -65.549  277.913 -40.196     10   420    49   362   438
4.2987 -68.469  281.260 -38.826     54  1286   109  1101  1113
4.2989 -70.831  283.934 -37.743    110  2411   131  1486  2062
4.2995 -66.106  278.500 -39.841     18   616    82   426   513
4.3007 -73.192  286.525 -36.597     65  1535   122  1306  1595
4.3011 -63.739  275.653 -40.784      6   253    59   202   329
4.3047 -75.554  289.034 -35.390     41   672    44   598   743
4.3123 -77.917  291.466 -34.127      4   317    21   266   323
4.3219 -64.296  276.259 -40.442      0   348    41   368   336
4.3225 -66.662  279.082 -39.483     33   786    81   566   720
4.3245 -69.024  281.816 -38.453     62  1757   157  1344  1670
4.3283 -71.386  284.468 -37.356    140  2981   208  1781  2176
4.3345 -73.747  287.036 -36.198    297  1735   121  1290  1343
4.3437 -64.852  276.859 -40.096      6   412    55   292   425
4.3447 -76.108  289.524 -34.980      1   473    19   524   612
4.3468 -67.216  279.655 -39.121     59  1157   114   840  1089
4.3517 -69.579  282.368 -38.077    163  2788   285  1812  2241
4.3593 -71.940  284.996 -36.968    108  3286   206  1659  1973
4.3611 -78.472  291.936 -33.705      7   256    15   234   281
4.3665 -65.407  277.451 -39.746     25   403    43   349   635
4.3708 -74.300  287.541 -35.796    145  1651    83  1103  1423
4.3723 -67.770  280.223 -38.757     81  1799   124  1286  1658
4.3805 -70.132  282.912 -37.699    151  3259   259  2017  2525
4.3843 -63.594  275.202 -40.326      6   248    57   159   311
4.3880 -76.662  290.010 -34.566      5   448    29   391   394
4.3904 -65.960  278.036 -39.393     33   658    72   592   506
4.3925 -72.492  285.517 -36.576    173  3800   302  2273  2845
4.3990 -68.323  280.785 -38.389    119  2568   181  1659  2128
4.4067 -64.148  275.806 -39.986     13   353    39   292   490
4.4097 -74.852  288.042 -35.392     39  1354   118  1067  1396
4.4110 -70.684  283.451 -37.317    204  3934   292  2489  3346
4.4149 -79.024  292.401 -33.282      1   283     1   273   507
4.4154 -66.513  278.616 -39.037     76  1334    88   884  1093
4.4272 -68.875  281.341 -38.018    204  3937   352  2434  3262
4.4277 -73.043  286.033 -36.182    210  3983   245  2374  2771
4.4302 -64.701  276.404 -39.641     14   421    56   350   474
4.4351 -77.213  290.490 -34.151     20   469    38   270   489
4.4416 -67.064  279.188 -38.678    105  2211   143  1354  1534
4.4433 -71.235  283.984 -36.933    236  4713   362  3068  3572
4.4515 -75.403  288.538 -34.986     52   986    87   911  1001
4.4547 -65.252  276.993 -39.294     24   655    64   466   617
4.4569 -69.425  281.890 -37.645    301  5248   359  3097  3974
4.4653 -73.593  286.545 -35.785    208  3676   152  2474  2672
4.4691 -67.615  279.756 -38.316    177  3700   255  2219  2730
4.4744 -79.575  292.863 -32.856      4   206    26   228   362
4.4775 -71.784  284.511 -36.546    316  6031   480  3471  4294
4.4803 -65.803  277.578 -38.944     32  1127   109   772  1049
4.4865 -77.763  290.966 -33.734      4   405    28   309   388
4.4882 -69.974  282.434 -37.269    323  6781   580  4540  5157
4.4906 -63.988  275.358 -39.528      9   542    77   427   583
4.4967 -75.952  289.029 -34.577     15   648    76   679   733
4.4981 -68.164  280.316 -37.950    362  5338   324  3208  4164
4.5071 -66.352  278.156 -38.590     88  2093   238  1437  1650
4.5156 -64.538  275.954 -39.186     12   695    83   474   584
4.5285 -68.711  280.870 -37.582    848  7733   587  5395  6008
4.5352 -66.900  278.728 -38.233    196  3955   343  2510  3226
4.5417 -65.086  276.542 -38.841     36  1170    96   772  1025
4.5427 -78.310  291.436 -33.314      1   373    21   277   405
4.5455 -76.498  289.514 -34.167     23   699    24   606   742
4.5605 -69.258  281.420 -37.210   1789 11785   793  7102  8345
4.5647 -67.446  279.293 -37.873    489  6391   445  4085  4881
4.5690 -65.633  277.125 -38.493     69  2075   165  1151  1624
4.5735 -63.817  274.915 -39.068     11   623    70   496   483
4.5942 -69.802  281.963 -36.837   3258 15753   886  8887 10215
4.5957 -67.991  279.852 -37.509   2027  8978   693  5488  6370
4.5976 -66.178  277.701 -38.141    222  3724   284  2662  2956
4.5985 -77.043  289.995 -33.754     31   635    29   544   499
4.5999 -64.364  275.510 -38.729     46  1064    85   780  1008
4.6044 -78.855  291.903 -32.893      7   257    30   270   371
4.6275 -66.722  278.271 -37.786    460  5878   440  3839  4683
4.6277 -64.908  276.096 -38.386    105  1794   123  1300  1316
4.6282 -68.534  280.406 -37.143   5221 13864   922  8134  8972
4.6451 -75.774  288.537 -34.174     58  1198    59   825   891

